Efficient recursive algorithms for functionals based on higher order derivatives of the multivariate Gaussian density

Many developments in Mathematics involve the computation of higher order derivatives of Gaussian density functions. The analysis of univariate Gaussian random variables is a well-established field whereas the analysis of their multivariate counterparts consists of a body of results which are more dispersed. These latter results generally fall into two main categories: theoretical expressions which reveal the deep structure of the problem, or computational algorithms which can mask the connections with closely related problems. In this paper, we unify existing results and develop new results in a framework which is both conceptually cogent and computationally efficient. We focus on the underlying connections between higher order derivatives of Gaussian density functions, the expected value of products of quadratic forms in Gaussian random variables, and V-statistics of degree two based on Gaussian density functions. These three sets of results are combined into an analysis of non-parametric data smoothers.

==> ESM_1.R <==
############################################################################
### Functions for the paper "Efficient recursive algorithms for functionals
### based on higher order derivatives of the multivariate Gaussian density"
### by J.E. Chacón and T. Duong
### Last modified: March 12, 2014
############################################################################

############################################################################
### First the necessary libraries are loaded
### Some further auxiliary functions are put at the bottom of this script
############################################################################

library(combinat)
library(multicool)
library(ks)



############################################################################
### Symmetrizer matrix computation
############################################################################


############################################################################
### Sdr.direct computes the symmetrizer matrix S_{d,r} based on Equation (4)
### as described in Section 3 of Chacón and Duong (2014)
############################################################################

Sdr.direct<-function(d,r){ 
    S<-matrix(0,nc=d^r,nr=d^r)
    per<-permn(r)
    per.rep<-pinv.all(d,r)
    nper<-factorial(r)
    nper.rep<-d^r
    per<-matrix(unlist(per), byrow=TRUE, ncol=r, nrow=nper)    
    pow<-0:(r-1)
    dpow<-d^pow
    
    if(nper.rep<=nper){
    dpow.mat<-matrix(rep(dpow,nper),byrow=TRUE,ncol=r,nrow=nper)
    for(i in 1:nper.rep){      ## Loop over no. perms with reps (d^r)
        pinvi<-per.rep[i,]
        sigpinvi<-matrix(pinvi[per],byrow=FALSE,nrow=nrow(per),ncol=ncol(per))
        psigpinvi<-drop(1+rowSums((sigpinvi-1)*dpow.mat))
        S[i,]<-tabulate(psigpinvi,nbins=d^r)
    }}
    
    if(nper<nper.rep){
    dpow.mat<-matrix(rep(dpow,nper.rep),byrow=TRUE,ncol=r,nrow=nper.rep)
    for(s in 1:nper){          ## Loop over no. perms (r!)
        sig<-per[s,]
        sigpinv<-per.rep[,sig]
        psigpinv<-drop(1+rowSums((sigpinv-1)*dpow.mat))
        locations<-cbind(1:d^r,psigpinv)
        S[locations]<-S[locations]+1
    }}    
    return(S/nper)
}
     
############################################################################
### Sdr.recursive computes the symmetrizer matrix S_{d,r} based on 
### the recursive approach detailed in Algorithm 1 in Section 3 of 
### Chacón and Duong (2014)
############################################################################     
     
Sdr.recursive<-function(d,r){
    S<-diag(d)
    if(r==0)S<-1
    if(r>=2){
        Id<-diag(d)
        T<-Id 
        A<-Kmat(d,d)        
        for(j in 2:r){
            T<-((j-1)/j)*(A%*%(T%x%Id)%*%A)+A/j
            S<-(S%x%Id)%*%T
            if(j<r){A<-Id%x%A}
            }}
    return(S)
}



##########################################################################
### Symmetrizer matrix applied to a vector
##########################################################################
    

############################################################################
### Sdrv.direct computes the result of multiplying the symmetrizer matrix
### S_{d,r} by a vector v of length d^r, based on Equation (4) as described
### in Section 4 of Chacón and Duong (2014)
############################################################################ 

Sdrv.direct<-function(d,r,v){
    Sv<-rep(0,d^r)
    per<-permn(r)
    per.rep<-pinv.all(d,r)
    nper<-factorial(r)
    nper.rep<-d^r
    per<-matrix(unlist(per), byrow=TRUE, ncol=r, nrow=nper)    
    pow<-0:(r-1)
    dpow<-d^pow
    
    if(nper.rep<=nper){
    dpow.mat<-matrix(rep(dpow,nper),byrow=TRUE,ncol=r,nrow=nper)
    for(i in 1:nper.rep){      ## Loop over no. perms with reps (d^r)
        pinvi<-per.rep[i,]
        sigpinvi<-matrix(pinvi[per],byrow=FALSE,nrow=nrow(per),ncol=ncol(per))
        psigpinvi<-drop(1+rowSums((sigpinvi-1)*dpow.mat))
        Sv[i]<-sum(tabulate(psigpinvi,nbins=d^r)*v)
    }}
    
    if(nper<nper.rep){
    dpow.mat<-matrix(rep(dpow,nper.rep),byrow=TRUE,ncol=r,nrow=nper.rep)
    for(s in 1:nper){          ## Loop over no. perms (r!)
        sig<-per[s,]
        sigpinv<-per.rep[,sig]
        psigpinv<-drop(1+rowSums((sigpinv-1)*dpow.mat))
        Sv<-Sv+v[psigpinv]
    }}    
    return(Sv/nper)
}
   

############################################################################
### Sdrv.recursive computes the result of multiplying the symmetrizer matrix
### S_{d,r} by a vector v of length d^r, based on the recursive Algorithm 2
### as described in Section 4 of Chacón and Duong (2014)
############################################################################ 

Sdrv.recursive<-function(d,r,v){
    if((!is.vector(v))&(!is.matrix(v))){stop("v must be a vector or a matrix")}
    if(is.vector(v)){v<-matrix(v,nrow=1)}
    n<-nrow(v)   
    if(ncol(v)!=d^r){stop("The length of the vector(s) must equal d^r")}
    
    if((r==0)|(r==1)){w<-v}
    
    else{
    per.rep<-pinv.all(d,r)
    nper.rep<-d^r
    dpow<-d^((r-1):0)
    dpow.mat<-matrix(rep(dpow,d^r),ncol=r,nrow=d^r,byrow=TRUE) 

    w<-v
    for(p in 2:r){
        Tv<-matrix(0,nrow=n,ncol=d^r)
        for(j in 1:p){
        per.rep.tau<-per.rep;per.rep.tau[,j]<-per.rep[,p];per.rep.tau[,p]<-per.rep[,j]
        positions<-1+rowSums((per.rep.tau-1)*dpow.mat)
        Tv[,positions]<-Tv[,positions]+w
    }
    w<-Tv/p}
    }
    return(drop(w))
}



##########################################################################
### Computation of the r-th derivative vector of the Gaussian density
##########################################################################


############################################################################
### dmvnorm.deriv.direct computes the vector derivative of the Gaussian
### density phi_Sigma(x) on the basis of Equation (1) and Algotihm 2, as
### described in Chacón and Duong (2014)
############################################################################

dmvnorm.deriv.direct<-function(x,Sigma,deriv.order=0){ 
  if(is.vector(x)){x<-matrix(x,nrow=1)}
  d<-ncol(Sigma)
  n<-nrow(x)
  r<-deriv.order
  
  Sigmainv<-chol2inv(chol(Sigma))
  Hermx<-matrix(0,nrow=n,ncol=d^r)
  for(i in 1:n)
  {
    for (j in 0:floor(r/2))
      Hermx[i,]<-Hermx[i,] + (-1)^j/(factorial(j)*factorial(r-2*j)*2^j)*
      Kpow(Sigmainv%*%x[i,], r-2*j)%x%Kpow(vec(Sigmainv),j)
    Hermx[i,]<-Sdrv.recursive(d=d,r=r,v=Hermx[i,])
  }
  dens<-(-1)^r*factorial(r)*Hermx*dmvnorm(x,mean=rep(0,d),
                                          sigma=Sigma)
  return(drop(dens))
}

############################################################################
### dmvnorm.deriv.recursive computes the vector derivative of the Gaussian
### density phi_Sigma(x) on the basis of Equation (7) and Algorithm 2 as
### described in Section 5 of Chacón and Duong (2014)
############################################################################

dmvnorm.deriv.recursive<-function(x,Sigma,deriv.order=0){ 
    if(is.vector(x)){x<-matrix(x,nrow=1)}
    d<-ncol(Sigma)
    n<-nrow(x)
    r<-deriv.order
    G<-Sigma
    Ginv<-chol2inv(chol(G))
    vGinv<-vec(Ginv)
    nvGinv<-matrix(rep(vGinv,n),byrow=TRUE,ncol=length(vGinv),nrow=n)
    arg<-matrix(x%*%Ginv, nrow=n)
    
    hmold0 <- matrix(1,nrow=n,ncol=1)
    hmold1 <- arg
    hmnew <- hmold0

    if(r==1){hmnew<-hmold1}
    if(r>=2){for(i in 2:r){
        hmnew<-mat.Kprod(hmold1,arg)-(i-1)*mat.Kprod(nvGinv,hmold0)
        hmnew<-matrix(Sdrv.recursive(d=d,r=i,v=hmnew), nrow=n)
        hmold0<-hmold1
        hmold1<-hmnew        
        }    
    }
    dens<-dmvnorm(x,mean=rep(0,d),sigma=Sigma)
    result<-matrix(rep(dens,d^r),byrow=FALSE,nrow=n,ncol=d^r)*hmnew*(-1)^r
    return(drop(result))
}

###############################################################################
### dmvnorm.deriv.unique computes the whole vector derivative of the Gaussian
### density phi_Sigma(x) from its unique coordinates, based on Algorithm 3 as
### described in Section 5 of Chacón and Duong (2014)
###############################################################################

dmvnorm.deriv.unique<-function(x,Sigma,deriv.order=0){
    if(is.vector(x)){x<-matrix(x,nrow=1)}
    d<-ncol(x)
    n<-nrow(x)
    r<-deriv.order 
    G<-Sigma
    Ginv<-chol2inv(chol(G))
    arg<-x%*%Ginv
    
    hmold0 <- matrix(1,nrow=n,ncol=1)
    hmold1 <- arg
    hmnew <- hmold0  
    udind0<-matrix(rep(0,d),nrow=1,ncol=d)
    udind1<-diag(d)
    
    if(r==1){hmnew<-hmold1}
    if(r>=2){for(i in 2:r){
        Ndi1<-ncol(hmold1)
        Ndi0<-ncol(hmold0)
        hmnew<-numeric()
        
        for(j in 1:d){        
        nrecj<-choose(d-j+i-1,i-1)        
        hmnew.aux<-arg[,j]*hmold1[,Ndi1-(nrecj:1)+1]
              
        for(k in j:d){        
            udind0.aux<-matrix(udind1[Ndi1-(nrecj:1)+1,],ncol=d,byrow=FALSE)
            udind0.aux[,k]<-udind0.aux[,k]-1
            valid.udind0<-as.logical(apply(udind0.aux>=0,1,min))
            enlarged.hmold0<-matrix(0,ncol=nrow(udind0.aux),nrow=n)
            for(l in 1:nrow(udind0.aux)){
                if(valid.udind0[l]){
                    pos<-which(rowSums((udind0-matrix(rep(udind0.aux[l,],nrow(udind0)),
                         nrow=nrow(udind0),byrow=TRUE))^2)==0)
                    enlarged.hmold0[,l]<-hmold0[,pos]}
                }
                hmnew.aux<-hmnew.aux-Ginv[j,k]*matrix(rep(udind1[Ndi1-(nrecj:1)+1,k],n),
                           nrow=n,byrow=TRUE)*enlarged.hmold0
            }
            hmnew<-cbind(hmnew,hmnew.aux)
        }
        hmold0 <- hmold1
        hmold1 <- hmnew

        ##Compute the unique i-th derivative multi-indexes 
        nudind1<-nrow(udind1)
        udindnew<-numeric()
        for(j in 1:d){
            Ndj1i<-choose(d+i-1-j,i-1)
            udind.aux<-matrix(udind1[nudind1-(Ndj1i:1)+1,],ncol=d,byrow=FALSE)
            udind.aux[,j]<-udind.aux[,j]+1
            udindnew<-rbind(udindnew,udind.aux)
        }
        udind0<-udind1
        udind1<-udindnew
        }}
        
    if(r==0) result<-dmvnorm(x,mean=rep(0,d),sigma=Sigma)
    if(r==1) result<-(-1)*matrix(rep(dmvnorm(x,mean=rep(0,d),sigma=Sigma),d),
                     nrow=n,byrow=FALSE)*hmnew
    if(r>=2){
        per<-pinv.all(d=d,r=r)
        dind<-numeric()
        udind<-udind1
        dind.base<-rep(0,d^r)        
        udind.base<-rep(0,choose(d+r-1,r))
                
        for(i in 1:d){
            dind<-cbind(dind,rowSums(per==i)) ## Matrix of derivative indices
            dind.base<-dind.base+dind[,i]*(r+1)^(d-i) ## Transform each row to base r+1           
            udind.base<-udind.base+udind[,i]*(r+1)^(d-i) ## Transform each row to base r+1                       
        }        
        
        dlabs<-match(dind.base,udind.base)
        
        deriv.vector<-hmnew[,dlabs]*matrix(rep((-1)^rowSums(dind),n),nrow=n,byrow=TRUE)
        result<-matrix(rep(dmvnorm(x,mean=rep(0,d),sigma=Sigma),ncol(deriv.vector)),
                nrow=n,byrow=FALSE)*deriv.vector
    }
    return(drop(result))
}



##########################################################################
### Vector moments of the normal distribution
##########################################################################


#############################################################################
### mur.direct computes the vector moment E[X^{\otimes r}] for a random
### vector with N(mu,Sigma) distribution, on the basis of Equation (8) in
### Section 6 of Chacón and Duong (2014)
#############################################################################

mur.direct<-function(r,mu,Sigma){
    d<-ncol(Sigma)
    result<-as.vector(Kpow(mu,r))
    vS<-vec(Sigma)
    vSj<-1
    if(r>=2){
        for(j in 1:floor(r/2)){
            vSj<-as.vector(vSj%x%vS)
            cj<-prod(r:(r-2*j+1))/(prod(1:j)*2^j)
            mur2j<-as.vector(Kpow(mu,r-2*j))
            result<-result+cj*as.vector(mur2j%x%vSj)
            }
        }
    return(drop(Sdrv.recursive(d=d,r=r,v=result)))
}


#############################################################################
### mur.recursive computes the vector moment E[X^{\otimes r}] for a random
### vector with N(mu,Sigma) distribution, on the basis of Equation (9) in
### Section 6 of Chacón and Duong (2014), using Equation (7) in Section 5
### to obtain the Hermite polynomial
#############################################################################

mur.recursive<-function(r,mu,Sigma){ 
    d<-ncol(Sigma)
    G<- -Sigma
    vG<-vec(G)
    arg<-mu
    hmold0 <- 1
    hmold1 <- arg
    hmnew <- hmold0

    if(r==1){hmnew<-hmold1}
    if(r>=2){for(i in 2:r){
        hmnew<-as.vector(arg%x%hmold1-(i-1)*(vG%x%hmold0))
        hmold0<-hmold1
        hmold1<-hmnew        
        }    
    }
    return(drop(Sdrv.recursive(d=d,r=r,v=hmnew)))   
}

###############################################################################
### mur.unique computes the vector moment E[X^{\otimes r}] for a random vector 
### with N(mu,Sigma) distribution, on the basis of Equation (9) in Section 6
### of Chacón and Duong (2014), using Algorithm 3 in Section 5, based on the
### unique partial derivatives, to obtain the Hermite polynomial
###############################################################################

mur.unique<-function(r,mu,Sigma){
    d<-ncol(Sigma)
    G<- -Sigma
    arg<-mu
    hmold0 <- 1
    hmold1 <- arg
    hmnew <- hmold0
    udind0<-matrix(rep(0,d),nrow=1,ncol=d)
    udind1<-diag(d)
    
    if(r==1){hmnew<-hmold1}
    if(r>=2){for(i in 2:r){
        Ndi1<-length(hmold1)
        Ndi0<-length(hmold0)
        hmnew<-numeric()
        
        for(j in 1:d){        
        nrecj<-choose(d-j+i-1,i-1)        
        hmnew.aux<-arg[j]*hmold1[Ndi1-(nrecj:1)+1]
              
        for(k in j:d){        
            udind0.aux<-matrix(udind1[Ndi1-(nrecj:1)+1,],ncol=d,byrow=FALSE)
            udind0.aux[,k]<-udind0.aux[,k]-1
            valid.udind0<-as.logical(apply(udind0.aux>=0,1,min))
            enlarged.hmold0<-rep(0,nrow(udind0.aux))
            for(l in 1:nrow(udind0.aux)){
                if(valid.udind0[l]){
                    pos<-which(rowSums((udind0-matrix(rep(udind0.aux[l,],nrow(udind0)),
                         nrow=nrow(udind0),byrow=TRUE))^2)==0)
                    enlarged.hmold0[l]<-hmold0[pos]}
                }
            hmnew.aux<-hmnew.aux-G[j,k]*udind1[Ndi1-(nrecj:1)+1,k]*enlarged.hmold0
            }
        hmnew<-c(hmnew,hmnew.aux)
        }
        hmold0 <- hmold1
        hmold1 <- hmnew

        ## Compute the unique i-th derivative multi-indexes 
        nudind1<-nrow(udind1)
        udindnew<-numeric()
        for(j in 1:d){
            Ndj1i<-choose(d+i-1-j,i-1)
            udind.aux<-matrix(udind1[nudind1-(Ndj1i:1)+1,],ncol=d,byrow=FALSE)
            udind.aux[,j]<-udind.aux[,j]+1
            udindnew<-rbind(udindnew,udind.aux)
        }
        udind0<-udind1
        udind1<-udindnew
        }}
        
    if(r==0){ result<-1 }
    if(r==1){ result<-(-1)*hmnew } 
    if(r>=2){
        per<-pinv.all(d=d,r=r)
        
        dind<-numeric()
        udind<-udind1
        dind.base<-rep(0,d^r)        
        udind.base<-rep(0,choose(d+r-1,r))
                
        for(i in 1:d){
            dind<-cbind(dind,rowSums(per==i)) ## Matrix of derivative indices
            dind.base<-dind.base+dind[,i]*(r+1)^(d-i) ## Transform each row to base r+1           
            udind.base<-udind.base+udind[,i]*(r+1)^(d-i) ## Transform each row to base r+1                       
        }        
        
        dlabs<-match(dind.base,udind.base)
   
    result<-hmnew[dlabs]*(-1)^rowSums(dind)
    }
    return(drop(result*(-1)^r))
}


##########################################################################
### Moments of quadratic forms in normal variables
##########################################################################


#############################################################################
### nur.direct computes the moment E[(X^T AX)^r] of the quadratic form
### X^T AX where X is a random vector with N(mu,Sigma) distribution, using
### Equation (10) in Section 6 of Chacón and Duong (2014), and the direct
### implementation mur.direct of the normal moments
#############################################################################

nur.direct<-function(r,A,mu,Sigma){
    vA<-vec(A)
    result<-drop(Kpow(t(vA),r)%*%mur.direct(2*r,mu,Sigma))
    return(result)
}

#############################################################################
### nur.recursive computes the moment E[(X^T AX)^r] of the quadratic form
### X^T AX where X is a random vector with N(mu,Sigma) distribution, using
### Equation (10) in Section 6 of Chacón and Duong (2014), and the recursive
### implementation mur.recursive of the normal moments
#############################################################################

nur.recursive<-function(r,A,mu,Sigma){
    vA<-vec(A)
    result<-drop(Kpow(t(vA),r)%*%mur.recursive(2*r,mu,Sigma))
    return(result)
}

#############################################################################
### nur.unique computes the moment E[(X^T AX)^r] of the quadratic form
### X^T AX where X is a random vector with N(mu,Sigma) distribution, using
### Equation (10) in Section 6 of Chacón and Duong (2014), and the function
### mur.unique to compute the normal moments from its unique coordinates
#############################################################################

nur.unique<-function(r,A,mu,Sigma){
    vA<-vec(A)
    result<-sum(Kpow(vA,r)*mur.unique(2*r,mu,Sigma))
    return(result)
}

#############################################################################
### nur.cumulant computes the moment E[(X^T AX)^r] of the quadratic form
### X^T AX where X is a random vector with N(mu,Sigma) distribution, using
### the recursive formula relating moments and cumulants
#############################################################################

nur.cumulant<-function(r,A,mu,Sigma){
    if(r==0){result<-1}
    if(r==1){result<-sum(diag(A%*%Sigma))+t(mu)%*%A%*%mu}
    if(r>=2){
        ASigma<-A%*%Sigma
        AS<-ASigma
        Amu<-A%*%mu
        kappas<-sum(diag(ASigma)+mu*Amu)
        nus<-kappas
        for(k in 2:r){
            knew<-k*t(mu)%*%ASigma%*%Amu
            ASigma<-ASigma%*%AS
            knew<-(knew+sum(diag(ASigma)))*factorial(k-1)*2^(k-1)
            nnew<-knew+sum(choose(k-1,1:(k-1))*nus*rev(kappas))
            kappas<-c(kappas,knew)
            nus<-c(nus,nnew)
            }
        result<-nnew
        }
    return(drop(result))
}

#############################################################################
### nurs.direct computes the joint moment E[(X^T AX)^r (X^T BX)^s] of the
### quadratic forms X^T AX and X^T BX, where X is a random vector with
### N(mu,Sigma) distribution, using Equation (10) in Section 6 of Chacón and
### Duong (2014), and the direct implementation mur.direct of the
### normal moments
#############################################################################

nurs.direct<-function(r,s,A,B,mu,Sigma){
    vA<-vec(A)
    vB<-vec(B)    
    result<-(Kpow(t(vA),r)%x%Kpow(t(vB),s))%*%mur.direct(2*r+2*s,mu,Sigma)
    return(drop(result))
}

#############################################################################
### nurs.recursive computes the joint moment E[(X^T AX)^r (X^T BX)^s] of the
### quadratic forms X^T AX and X^T BX, where X is a random vector with
### N(mu,Sigma) distribution, using Equation (10) in Section 6 of Chacón and
### Duong (2014), and the recursive implementation mur.recursive of the
### normal moments
#############################################################################

nurs.recursive<-function(r,s,A,B,mu,Sigma){
    vA<-vec(A)
    vB<-vec(B)    
    result<-(Kpow(t(vA),r)%x%Kpow(t(vB),s))%*%mur.recursive(2*r+2*s,mu,Sigma)
    return(drop(result))
}

#############################################################################
### nurs.unique computes the joint moment E[(X^T AX)^r (X^T BX)^s] of the
### quadratic forms X^T AX and X^T BX, where X is a random vector with
### N(mu,Sigma) distribution, using Equation (10) in Section 6 of Chacón and
### Duong (2014), and the function mur.unique to compute the normal moments
### from its unique coordinates
#############################################################################

nurs.unique<-function(r,s,A,B,mu,Sigma){
    vA<-vec(A)
    vB<-vec(B)    
    result<-drop((Kpow(t(vA),r)%x%Kpow(t(vB),s))%*%mur.unique(2*r+2*s,mu,Sigma))
    return(drop(result))
}

#############################################################################
### nurs.cumulant computes the joint moment E[(X^T AX)^r (X^T BX)^s] of the
### quadratic forms X^T AX and X^T BX, where X is a random vector with
### N(mu,Sigma) distribution, using the recursive formula (11) in Section 6
### of Chacón and Duong (2014), relating moments and cumulants. The cumulants
### are computed using the function kappars, which is based on Theorem 3
#############################################################################

kappars<-function(r,s,A,B,mu,Sigma){ 
    d<-ncol(A)
    if(r+s>1 & r>0 & s>0){ind<-allPerm(initMC(c(rep(1,r),rep(2,s))))}
    if(r+s==1 | r==0 | s==0){ind<-matrix(c(rep(1,r),rep(2,s)),nrow=1)}
    if(r+s==0){return(0)}
    nper<-nrow(ind)
   
    result<-0
    Dmat<-solve(Sigma)%*%mu%*%t(mu)
    ASigma<-A%*%Sigma
    BSigma<-B%*%Sigma
    Id<-diag(d)
    
    for(i in 1:nper){
        product<-Id
        for(j in 1:(r+s)){
            if(ind[i,j]==1){product<-product%*%ASigma}
            else if(ind[i,j]==2){product<-product%*%BSigma}
          }
        result<-result+sum(diag(product%*%(Id/(r+s)+Dmat))) 
    }
    
    result<-result*factorial(r)*factorial(s)*2^(r+s-1)
    return(drop(result))
}


nurs.cumulant<-function(r,s,A,B,mu,Sigma){ 
    if(r==0 & s>0){nurs<-nur.cumulant(s,B,mu,Sigma)}
    if(r>0 & s==0){nurs<-nur.cumulant(r,A,mu,Sigma)}
    if(r==0 & s==0){nurs<-1}
    if((r>0)&(s>0)){
    
    K<-matrix(0,nrow=r+1,ncol=s)
    for(i in 0:r){for(j in 1:s){
        K[i+1,j]<-kappars(i,j,A,B,mu,Sigma)
        }}

    N<-matrix(0,nrow=r+1,ncol=s)
    for(i in 0:r){
        N[i+1,1]<-nur.cumulant(r=i,A=A,mu=mu,Sigma=Sigma)
        }
    if(s>1){
    for(j in 1:(s-1)){for(i in 0:r){
        Choose<-outer(choose(i,0:i),choose(j-1,0:(j-1)))
        N[i+1,j+1]<-sum(Choose*N[1:(i+1),1:j]*K[(i:0)+1,j:1])
    }}
    }
    Choose<-outer(choose(r,0:r),choose(s-1,0:(s-1)))  
    nurs<-sum(Choose*N[1:(r+1),1:s]*K[(r:0)+1,s:1])
    }
return(nurs)
}



##########################################################################
### V-statistics with multivariate Gaussian derivatives kernel
##########################################################################


############################################################################
### Qr.direct computes the V-statistic using the direct approach, as
### described in Section 6 of Chacón and Duong (2014)
############################################################################

Qr.direct <- function(x, Sigma, r=0, inc=1)
{
  if (is.vector(x)) x <- matrix(x, nrow=1)
  eta <- nrow(x)^(-2)*drop(Kpow(vec(diag(d)), r/2) %*% ks:::dmvnorm.deriv.sum(x=x, 
         Sigma=Sigma, deriv.order=r))
  return(eta)
}

############################################################################
### Qr.cumulant computes the V-statistic using the relationship with nur
### shown in Theorem 4 of Chacón and Duong (2014)
############################################################################

Qr.cumulant <- function(x, Sigma, r=0, inc=1)
{
  if (is.vector(x)) x <- matrix(x, nrow=1)
  d <- ncol(x)
  r <- r/2
  y <- x
  nx <- as.numeric(nrow(x))
  ny <- as.numeric(nrow(y))
  G <- Sigma
  Ginv <- chol2inv(chol(G))
  G2inv <- Ginv%*%Ginv
  G3inv <- G2inv%*%Ginv
  trGinv <- sum(diag(Ginv))
  trG2inv <- sum(diag(G2inv))   
  detG <- det(G)

  ## indices for separating into blocks for double sum calculation
  n.seq <- ks:::block.indices(nx, ny, d=d, r=r, diff=FALSE)

  if (r==0)
  {
    xG <- x%*%Ginv
    a <- rowSums(xG*x)
    eta <- 0
    for (i in 1:(length(n.seq)-1))
    {
      nytemp <- n.seq[i+1] - n.seq[i]
      ytemp <- matrix(y[n.seq[i]:(n.seq[i+1]-1),], ncol=d)
      aytemp <- rowSums((ytemp %*% Ginv) *ytemp)
      M <- a%*%t(rep(1,nytemp)) + rep(1, nx)%*%t(aytemp) - 2*(xG%*%t(ytemp))
      em2 <- exp(-M/2)
      eta <- eta + (2*pi)^(-d/2)*detG^(-1/2)*sum(em2)
    }
  } 
  else if (r==1)
  {
    xG <- x%*%Ginv
    xG2 <- x%*%G2inv
    a <- rowSums(xG*x)
    a2 <- rowSums(xG2*x)
    
    eta <- 0
    for (i in 1:(length(n.seq)-1))
    {
      nytemp <- n.seq[i+1] - n.seq[i]
      ytemp <- matrix(y[n.seq[i]:(n.seq[i+1]-1),], nrow=nytemp)
      aytemp <- rowSums((ytemp %*% Ginv) *ytemp)
      aytemp2 <- rowSums((ytemp %*% G2inv) *ytemp)
      M  <- a%*%t(rep(1,nytemp))+rep(1,nx)%*%t(aytemp)-2*(xG%*%t(ytemp))
      M2 <- a2%*%t(rep(1,nytemp))+rep(1,nx)%*%t(aytemp2)-2*(xG2%*%t(ytemp))
      eta <- eta + (2*pi)^(-d/2)*detG^(-1/2)*sum(exp(-M/2)*(M2-trGinv))
    }
  }
  else if (r==2)
  {
    xG <- x%*%Ginv
    xG2 <- x%*%G2inv
    xG3 <- x%*%G3inv
    a <- rowSums(xG*x)
    a2 <- rowSums(xG2*x)
    a3 <- rowSums(xG3*x)
    
    eta <- 0
    for (i in 1:(length(n.seq)-1))
    {
      nytemp <- n.seq[i+1] - n.seq[i]
      ytemp <- matrix(y[n.seq[i]:(n.seq[i+1]-1),], ncol=d)
      aytemp <- rowSums((ytemp %*% Ginv) *ytemp)
      aytemp2 <- rowSums((ytemp %*% G2inv) *ytemp)
      aytemp3 <- rowSums((ytemp %*% G3inv) *ytemp)
      M  <- a%*%t(rep(1,nytemp))+rep(1,nx)%*%t(aytemp)-2*(xG%*%t(ytemp))
      M2 <- a2%*%t(rep(1,nytemp))+rep(1,nx)%*%t(aytemp2)-2*(xG2%*%t(ytemp))
      M3 <- a3%*%t(rep(1,nytemp))+rep(1,nx)%*%t(aytemp3)-2*(xG3%*%t(ytemp))
      eta <- eta + (2*pi)^(-d/2)*detG^(-1/2)*sum(exp(-M/2)*(2*trG2inv-4*M3
             +(-trGinv+M2)^2))
    }
  }
  else if (r>2)
  {
    xG <- x%*%Ginv
    a <- rowSums(xG*x)
    eta <- 0
    for (i in 1:(length(n.seq)-1))
    {
      nytemp <- n.seq[i+1] - n.seq[i]
      ytemp <- matrix(y[n.seq[i]:(n.seq[i+1]-1),], ncol=d)
      aytemp <- rowSums((ytemp %*% Ginv) *ytemp)
      M <- a %*% t(rep(1,nytemp)) + rep(1,nx)%*%t(aytemp) - 2*(xG%*%t(ytemp))
      edv2 <- exp(-M/2)
      
      P0<-Ginv
      kappas <- matrix(nrow=as.numeric(nx*nytemp), ncol=r)
      for (j in 1:r)
      {
        Gi1inv <- P0%*%Ginv
        trGi0inv <- sum(diag(P0))    
        xGi1inv <- x%*%Gi1inv
        xGi1invx <- rowSums(xGi1inv*x)
        aytemp <- rowSums((ytemp %*% Gi1inv) *ytemp)
        dvi1 <- xGi1invx%*%t(rep(1,nytemp))+rep(1,nx)%*%t(aytemp)-2*(xGi1inv%*%t(ytemp))
        kappas[,j] <- (-2)^(j-1)*factorial(j-1)*(-trGi0inv+j*dvi1)
        P0 <- Gi1inv
      }
      
      nus <- matrix(nrow=as.numeric(nx*nytemp), ncol=r+1)        
      nus[,1] <- 1        
      for (j in 1:r)
      {
        js<-0:(j-1)
        if (j==1) nus[,2] <- kappas[,1]
        else nus[,j+1] <- rowSums(kappas[,j:1]*nus[,1:j]/matrix(rep(factorial(js)*
             factorial(rev(js)),nx*nytemp),nrow=nx*nytemp,byrow=TRUE))*factorial(j-1)
      }
      eta <- eta + (2*pi)^(-d/2)*detG^(-1/2)*sum(edv2*nus[,r+1])
    }
  }
  if (inc==0) eta <- (eta - (-1)^r*nx*nu.cumulant(r=r, A=Ginv)*(2*pi)^(-d/2)*
                     detG^(-1/2))/(nx*(ny-1))
  if (inc==1) eta <- eta/(nx*ny)  
  return(eta)
}



##########################################################################
### Auxiliary functions
########################################################################## 

    
##########################################################################
### pinv.all generates all the permutations PR_{d,r} as described in
### Appendix B of Chacón and Duong (2014)
##########################################################################
    
pinv.all<-function(d,r){
    i<-1:d^r
    n<-i-1
    dpow<-d^(0:r)
    n.mat<-matrix(rep(n,r+1),byrow=FALSE,nrow=d^r,ncol=r+1)
    dpow.mat<-matrix(rep(dpow,d^r),byrow=TRUE,nrow=d^r,ncol=r+1)
    ndf.mat<-floor(n.mat/dpow.mat)
    ans<-ndf.mat[,r:1]-d*ndf.mat[,(r+1):2]    
    return(ans+1)
    } 
    
##########################################################################
### Kmat computes the commutation matrix of orders m,n
##########################################################################    
    
Kmat<-function(m,n){ 
    K<-matrix(0,ncol=m*n,nrow=m*n)
    i<-1:m;j<-1:n
    rows<-rowSums(expand.grid((i-1)*n,j))
    cols<-rowSums(expand.grid(i,(j-1)*m))    
    positions<-cbind(rows,cols)
    K[positions]<-1
    return(K)
}

##########################################################################
### mat.Kprod computes row-wise Kronecker products of matrices
########################################################################## 

mat.Kprod<-function(U,V){ #### Returns a matrix with rows U[i,]%x%V[i,]
 n1<-nrow(U)
 n2<-nrow(V)
 if(n1!=n2)stop("U and V must have the same number of vectors")
 p<-ncol(U)
 q<-ncol(V)
 onep<-rep(1,p)
 oneq<-rep(1,q)
 P<-(U%x%t(oneq))*(t(onep)%x%V)
 return(P)
}

##########################################################################
##### Kpow computes the Kronecker power of a matrix A
##########################################################################

Kpow<-function(A,pow){    
  if(floor(pow)!=pow)stop("pow must be an integer")
  Apow<-A
  if(pow==0){Apow<-1}
  if(pow>1){
    for(i in 2:pow) Apow<-Apow%x%A
  }
  return(Apow)
} 

##########################################################################
##### matrix.pow computes the nth power of a matrix A
##########################################################################

matrix.pow <- function(A, n)
{
  if (nrow(A)!=ncol(A)) stop("A must a a square matrix")
  if (floor(n)!=n) stop("n must be an integer")
  if (n==0) return(diag(ncol(A)))
  if (n < 0) return(matrix.pow(A=solve(A), n=-n))
        
  # trap non-integer n and return an error
  if (n == 1) return(A)
  result <- diag(1, ncol(A))
  while (n > 0) {
    if (n %% 2 != 0) {
      result <- result %*% A
      n <- n - 1
    }
    A <- A %*% A
    n <- n / 2
  }
  return(result)
}

